Upper Bounds on the Distillable Randomness of Bipartite Quantum States

The distillable randomness of a bipartite quantum state is an information-theoretic quantity equal to the largest net rate at which shared randomness can be distilled from the state by means of local operations and classical communication. This quantity has been widely used as a measure of classical correlations, and one version of it is equal to the regularized Holevo information of the ensemble that results from measuring one share of the state. However, due to the regularization, the distillable randomness is difficult to compute in general. To address this problem, we define measures of classical correlations and prove a number of their properties, most importantly that they serve as upper bounds on the distillable randomness of an arbitrary bipartite state. We then further bound these measures from above by some that are efficiently computable by means of semi-definite programming, we evaluate one of them for the example of an isotropic state, and we remark on the relation to quantities previously proposed in the literature.

==> anc/randomness_distillation_bounds.m <==
%% Plotting bounds on distillable randomness
% requires CVX, CVXQUAD, and QETLAB

betas = [];
ent_betas = [];
holevo = [];

for k=0:99
    alpha = 5/1000+k/100;

    rho = (1-alpha)*proj(MaxEntangled(2)) + alpha*eye(4)/4;
    
    betas(k+1) = log2(beta(rho));
    
    ent_betas(k+1) = ent_beta(rho)/log(2);

    p = alpha/2;
    holevo(k+1) = 1 + p*log2(p) + (1-p)*log2(1-p);
   
end

x = 4*[0.0:0.0025:0.2475];
figure
plot(x,x,'Color','w')
set(gca,'fontsize',16)
grid on
hold on

% h1=plot(x,betas,'Color',[0.9290, 0.6940, 0.1250],'LineStyle','-','LineWidth',3);
h2=plot(x,ent_betas,'Color',[0,0.4470, 0.7410],'LineStyle','-','LineWidth',3);
h3=plot(x,holevo,'Color',[0.23,0.65,0.46],'LineStyle',':','LineWidth',3);

% lgd = legend([h1,h2,h3],"$C_{\beta'}$","$\Upsilon'$",'Holevo information','Location','northeast','Interpreter','latex');
lgd = legend([h2,h3],"$\Upsilon'$",'Holevo information','Location','northeast','Interpreter','latex');
lgd.FontSize = 16;
lgd.TextColor = 'k';

xlabel('Noise p')
ylabel('Randomness distillation rate')
hold off

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [rho] = proj(ket)
    rho = ket*ket';
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [cvx_optval,L,V] = beta(rho)

    d = sqrt(max(size(rho)));
    
    cvx_begin sdp quiet 
    
    variable L(d,d) hermitian 
    variable V(d^2,d^2) hermitian 
    
    PartialTranspose(V+rho)>=0
    PartialTranspose(V-rho)>=0
    
    kron(PartialTrace(rho),L)+V >= 0
    kron(PartialTrace(rho),L)-V >= 0
    
    minimise trace(L)
    
    cvx_end

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [cvx_optval,L,V] = ent_beta(rho)

    d = sqrt(max(size(rho)));
    
    cvx_begin sdp quiet 
    
    variable sigm(d^2,d^2) hermitian semidefinite
    variable L(d,d) hermitian 
    variable V(d^2,d^2) hermitian 
    
    PartialTranspose(V+sigm)>=0
    PartialTranspose(V-sigm)>=0
    
    kron(PartialTrace(rho),L)+V >= 0
    kron(PartialTrace(rho),L)-V >= 0
    
    trace(L) <= 1
    
    %trace(sigm)<= 1
    
    minimize quantum_rel_entr(rho,sigm)
    
    cvx_end

end
    
